Simulating the charging of isolated free-falling masses from TeV to eV energies: detailed comparison with LISA Pathfinder results

A model is presented that explains the charging rate of the LISA Pathfinder test masses by the interplanetary cosmic ray environment. The model incorporates particle-tracking from TeV to eV energies using a combination of GEANT4 and a custom low-energy particle generation and tracking code. The electrostatic environment of the test mass is simulated allowing for a comparison of the test-mass charging-rate dependence on local electric fields with observations made in orbit. The model is able to reproduce the observed charging behavior with good accuracy using gold surface properties compatible with literature values. The results of the model confirm that a significant fraction of the net charging current is caused by a population of low-energy ($\sim$eV) electrons produced by electron- and ion-induced kinetic emission from the test mass and surrounding metal surfaces. Assuming a gold work function of 4.2 eV, the unbalanced flow of these electrons to and from the unbiased test mass contributes $\sim$10% of the overall test mass charging rate. Their contribution to the charging-current shot noise is disproportionately higher and it adds $\sim$40% to the overall predicted noise. However, even with this increased noise contribution the overall charging-current noise is still only 40% of that measured in-orbit, and this remains an unsolved issue.

==> plotYield.m <==

close all
clear
E = logspace(1.5, 6.3, 500);

delta =  [3.14e+1,  4.32e-1;...
            4.73e+1,  5.30e-1;...
            7.28e+1,  6.71e-1;...
            1.21e+2,  8.80e-1;...
            1.66e+2,  1.04e+0;...
            2.26e+2,  1.20e+0;...
            2.92e+2,  1.31e+0;...
            3.99e+2,  1.39e+0;...
            5.25e+2,  1.40e+0;...
            7.32e+2,  1.38e+0;...
            1.02e+3,  1.28e+0;...
            1.26e+3,  1.18e+0;...
            1.69e+3,  1.09e+0;...
            2.31e+3,  9.55e-1;...
            3.10e+3,  8.44e-1;...
            4.07e+3,  7.35e-1;...
            5.15e+3,  6.34e-1;...
            6.77e+3,  5.38e-1;...
            8.89e+3,  4.50e-1;...
            1.31e+4,  3.52e-1;...
            2.18e+4,  2.58e-1;...
            3.62e+4,  1.90e-1;...
            5.90e+4,  1.37e-1;...
            9.05e+4,  1.03e-1;...
            1.59e+5,  7.43e-2;...
            2.50e+5,  5.49e-2;...
            3.62e+5,  4.33e-2;...
            6.75e+5,  2.95e-2;...
            1.21e+6,  2.04e-2;...
            1.90e+6,  1.53e-2;...
            1.00e+10, 7.00e-5];

figure
loglog(delta(:,1), delta(:,2))

Epk = delta(find(delta(:,2)==max(delta(:,2))), 1);
dpk = max(delta(:,2));

plot(delta(:,1)/Epk, delta(:,2)/dpk)
xlim([0 10])
xlabel('Energy [eV]')
ylabel('Yield')
grid on

%%
Er = [0.1:0.1:10];
x = 2.5;
n = 1.3;
alph = (1./(1-exp(-x)));
da = alph.*(1-exp(-x.*Er.^n))./(Er.^(n-1));
figure
plot(Er, da)
da = alph.*(1-exp(-x.*Er.^n))./(Er.^(n-1));

Yn = 1.28*Er.^(-0.67).*(1-exp(-1.614*Er.^1.67))

Er_d = delta(:,1)/Epk;
del_d = delta(:,2)/dpk;
del_d10 = del_d(Er_d<10);
Er_d10 = Er_d(Er_d<10);
plot(Er_d10, del_d10, '.')
hold on
plot(Er, da)
xlim([0 6])

xlabel('Normalised energy')
ylabel('Normalised yield')
grid on
set(gca, 'FOntsize', 16)
legend('Yield data', sprintf('Model n=%2.1f, x=%2.1f', n, x))
% Er_d6 = Er_d(Er_d<6);
% del_d6 = del_d(Er_d<6);
mdl = applyKEyield_ang(Er*700, 0, 'e-', 1, 700, 1.5)
hold on
plot(Er, mdl)
%%
clear Ye Yp ang_str
close all

ang = [0 15 30 45 60 75 89]*pi/180;

% Ee = 1:15000;
Ee = logspace(0,9, 100);
Ep = logspace(2,10, 100);
for ii = 1:numel(ang)
    angs = ang(ii).*ones(size(Ee));
    Ye(:, ii) = applyKEyield_ang(Ee, angs, 'e-', 1.15, 700, 1.64);
    Yp(:, ii) = applyKEyield_ang(Ep, angs, 'proton');
    Eemax(ii) = Ee(find(Ye(:,ii)==max(Ye(:,ii))));
    Epmax(ii) = Ee(find(Yp(:,ii)==max(Yp(:,ii))));
end


Ya =  applyKEyield_ang(Ep*4, angs(1), 'alpha');
figure
plot(Ee, Ye, 'linewidth', 1.5)
hold on
plot(Ep, Yp, 'linewidth', 1.5)
% plot(Ep*4, Ya)
for jj =1:numel(ang)
    ang_str{jj} = sprintf('%2.0f deg', ang(jj)*180/pi);
end
hax = gca;
hli = get(gca, 'Children');
hleg = legend(hli(8:14), fliplr(ang_str));
set(hleg, 'Interpreter', 'latex', 'fontsize', 10, 'location', 'northwest')

hxl = xlabel('SE Primary Energy [eV]');
hyl = ylabel('');
set(hxl, 'Interpreter', 'latex')
set(hyl, 'Interpreter', 'latex')

set(gca, 'xscale', 'log', 'FontSize', 12, 'ticklabelinterpreter','latex')

%%
text(284.804, 1.00809, 'e$^{-}\rightarrow$', 'interpreter', 'latex', 'horizontalalignment', 'right')
text(1097500, 2.5044, '$\leftarrow$ p$^{+}$', 'interpreter', 'latex', 'horizontalalignment', 'left')

%%
figure
loglog(Ee, Ye(:,1), 'linewidth', 1.5)
hold on
loglog(Ep, Yp(:,1), 'linewidth', 1.5)
loglog(Ep*4, Ya, 'linewidth', 1.5)
set(gca, 'FontSize', 12, 'TicklabelInterpreter', 'latex')
hax2 = gca;

hleg2 = legend('e$^{-}$', 'p$^{+}$', '$^{4}$He');
set(hleg2, 'interpreter', 'latex', 'fontsize', 10, 'location', 'northwest')

hxl2 = xlabel('SE Primary Energy [eV]');
hyl2 = ylabel('Secondary Electron Yield');
set(hxl2, 'Interpreter', 'latex')
set(hyl2, 'Interpreter', 'latex')

grid off
ylim([1e-2 10])
xlim([1 1e10])
%%
set(hax2, 'parent', 1)
set(hax2, 'position', [0.13 0.15 0.37 0.75], ...
    'xtick', [10.^[0:10]], 'xticklabel', {'10$^0$', '', '10$^2$', '','10$^4$', '','10$^6$', '','10$^8$', '','10$^{10}$'})
set(hax, 'position', [0.57 0.15 0.37 0.75], 'ylim', [0 4], ...
  'xtick', [10.^[0:10]], 'xticklabel', {'10$^0$', '', '10$^2$', '','10$^4$', '','10$^6$', '','10$^8$', '','10$^{10}$'})

set(1,'WindowStyle','normal');
set(1, 'PaperUnits', 'centimeters')
set(1, 'PaperPosition', [2.54 2.54 16 12])
print -dpdf yieldAng


%%
Yspec  = [1.1:0.1:2.0];
ypk = 1.4; Epk = 525; s = 1.54;
for ii = 1:numel(ang)
    angs = zeros(size(Ee));
    Ys(:, ii) = applyKEyield_ang(Ee, angs, 'e-', ypk, Epk, Yspec(ii));
    Eemax(ii) = Ee(find(Ye(:,ii)==max(Ye(:,ii))));
end
figure
plot(Ee, Ys)

figure
plot(ang*180/pi, Eemax/1000)
xlabel('Angle [Deg]')
ylabel('Energy at Max Yield [keV]')

figure
plot(ang*180/pi, max(Ye))
xlabel('Angle [Deg]')
ylabel('Max Yield')



